Fraud Detection in Cryptocurrency Markets with Spatio-Temporal Graph Neural Networks

Technological advancements in cryptocurrency markets have increased accessibility for investors, but concurrently exposed them to the risks of market manipulations. Existing fraud detection mechanisms typically rely on machine learning methods that treat each financial asset (i.e., token) and its related transactions independently. However, market manipulation strategies are rarely isolated events, but are rather characterized by coordination, repetition, and frequent transfers among related assets. This suggests that relational structure constitutes an integral component of the signal and can be effectively represented through graphical means. In this paper, we propose three graph construction methods that rely on aggregated hourly market data. The proposed graphs are processed by a unified spatio-temporal Graph Neural Network (GNN) architecture that combines attention-based spatial aggregation with temporal Transformer encoding. We evaluate our methodology on a real-world dataset comprised of pump-and-dump schemes in cryptocurrency markets, spanning a period of over three years. Our comparative results showcase that our graph-based models achieve significant improvements over standard machine learning baselines in detecting anomalous events. Our work highlights that learned market connectivity provides substantial gains for detecting coordinated market manipulation schemes.

==> python_plots/plot.py <==
#!/usr/bin/env python3
# -*- coding: utf-8 -*-

"""
Mean PR-curves (seed-aware) + PR-AUC metrics for all models under a root folder,
with custom DISPLAY NAMES + COLORS + MARKERS, and an extra focus on Recall >= R_MIN.

Assumes:
ROOT/
  <model_dir>/
    seed_011/ or seed_11/
      test_true.npy
      test_probs.npy

Outputs (OUT_DIR):
- pr_summary.csv
- mean_pr_curves.png
- mean_pr_curves_with_band.png
- mean_pr_curves_recall_ge_<R_MIN>.png
- mean_pr_curves_recall_ge_<R_MIN>_with_band.png
- per_seed_pr_curves/<model>.png
- per_seed_pr_curves_recall_ge_<R_MIN>/<model>.png
"""

from __future__ import annotations
import argparse
from pathlib import Path
from typing import Dict, List, Tuple, Optional

import numpy as np
import pandas as pd
import matplotlib.pyplot as plt

from sklearn.metrics import precision_recall_curve, average_precision_score, auc


# -----------------------------------------------------------------------------
# 1) DISPLAY NAMES (folder name -> plot label)
#    Add/adjust here if new folders appear.
# -----------------------------------------------------------------------------
DISPLAY_NAME_MAP: Dict[str, str] = {
    # old names you had in plots -> new names you want
    "metrics_outputs_dynamic_num_trades_seeds": "Dyn (Num_trades)",
    "metrics_outputs_dynamic_volume_seeds": "Dyn (Volume)",
    "metrics_outputs_selfadaptive": "Self-Adaptive",
    "metrics_outputs_static_num_trades": "Static (Num_Trades)",
    "metrics_outputs_static_volume": "Static (Volume)",
    "RF_first_run": "RF",
    "XGB_first_run": "XGB",

    # if your folder names are already the new names, keep identity mappings too
    "Dyn (Num_trades)": "Dyn (Num_trades)",
    "Dyn (Volume)": "Dyn (Volume)",
    "Self-Adaptive": "Self-Adaptive",
    "Static (Num_Trades)": "Static (Num_Trades)",
    "Static (Volume)": "Static (Volume)",
    "RF": "RF",
    "XGB": "XGB",
}

# -----------------------------------------------------------------------------
# 2) COLORS + MARKERS (LaTeX-like "style")
#    I’m using a stable palette (tab10-like) + black, and mapping it to your names.
#    If you have exact mycolor1/mycolor2/... hex values, replace below.
# -----------------------------------------------------------------------------
PALETTE = {
    "mycolor1": "#1f77b4",  # blue
    "mycolor2": "#ff7f0e",  # orange
    "mycolor3": "#2ca02c",  # green
    "mycolor4": "#d62728",  # red
    "mycolor5": "#9467bd",  # purple
    "mycolor6": "#8c564b",  # brown
    "black":   "#000000",
}

STYLE_BY_MODEL = {
    # display_name -> (color, marker)
    "Dyn (Num_trades)": (PALETTE["mycolor1"], "o"),   # * in tikz
    "Dyn (Volume)":     (PALETTE["mycolor2"], "s"),   # square*
    "Self-Adaptive":    (PALETTE["mycolor3"], "*"),   # star
    "XGB":              (PALETTE["black"],    "^"),   # triangle*
    "RF":               (PALETTE["mycolor5"], "D"),   # diamond*
    "Static (Num_Trades)": (PALETTE["mycolor4"], "P"),  # extra (not in tikz snippet)
    "Static (Volume)":     (PALETTE["mycolor6"], "X"),  # extra
}

# order in legend/plots (only those found will be plotted)
PLOT_ORDER = [
    "Dyn (Num_trades)",
    "Dyn (Volume)",
    "Static (Num_Trades)",
    "Static (Volume)",
    "Self-Adaptive",
    "RF",
    "XGB",
]


# -----------------------------------------------------------------------------
# Discovery
# -----------------------------------------------------------------------------
def find_model_dirs(root: Path) -> List[Path]:
    """
    A "model dir" is a direct child of root containing at least one seed_* subdir
    with test_true.npy + test_probs.npy.
    """
    model_dirs: List[Path] = []
    for d in sorted([p for p in root.iterdir() if p.is_dir()]):
        # ignore utility dirs if present
        if d.name.lower() in {"per_seed_curves", "per_seed_plots", "auc_plots", "pr_curves"}:
            continue

        ok = False
        for sd in d.iterdir():
            if sd.is_dir() and sd.name.startswith("seed_"):
                if (sd / "test_true.npy").exists() and (sd / "test_probs.npy").exists():
                    ok = True
                    break
        if ok:
            model_dirs.append(d)
    return model_dirs


# -----------------------------------------------------------------------------
# Loading (NO reshape)
# -----------------------------------------------------------------------------
def load_seed_arrays(seed_dir: Path) -> Optional[Tuple[np.ndarray, np.ndarray]]:
    y_path = seed_dir / "test_true.npy"
    s_path = seed_dir / "test_probs.npy"
    if not (y_path.exists() and s_path.exists()):
        return None

    y_true = np.load(y_path, allow_pickle=False)
    y_score = np.load(s_path, allow_pickle=False)

    y_true = np.asarray(y_true).astype(np.uint8, copy=False)
    y_score = np.asarray(y_score).astype(np.float32, copy=False)

    if y_true.size == 0 or y_score.size == 0:
        return None
    if y_true.size != y_score.size:
        return None
    if np.unique(y_true).size < 2:
        return None

    return y_true, y_score


# -----------------------------------------------------------------------------
# Helpers
# -----------------------------------------------------------------------------
def mean_std(x: List[float]) -> Tuple[float, float]:
    arr = np.asarray(x, dtype=float)
    arr = arr[np.isfinite(arr)]
    if arr.size == 0:
        return float("nan"), float("nan")
    if arr.size == 1:
        return float(arr[0]), 0.0
    return float(arr.mean()), float(arr.std(ddof=1))


def safe_label_from_dirname(dirname: str) -> str:
    return DISPLAY_NAME_MAP.get(dirname, dirname)


def pr_auc_trapz_from_curve(recall: np.ndarray, precision: np.ndarray) -> float:
    recall = np.asarray(recall, dtype=np.float64)
    precision = np.asarray(precision, dtype=np.float64)

    order = np.argsort(recall)
    r = recall[order]
    p = precision[order]

    r, idx = np.unique(r, return_index=True)
    p = p[idx]

    return float(auc(r, p))


def pr_auc_trapz_recall_ge(recall: np.ndarray, precision: np.ndarray, r_min: float) -> float:
    """
    Trapezoidal area under PR curve restricted to Recall in [r_min, 1].
    """
    recall = np.asarray(recall, dtype=np.float64)
    precision = np.asarray(precision, dtype=np.float64)

    order = np.argsort(recall)
    r = recall[order]
    p = precision[order]

    r, idx = np.unique(r, return_index=True)
    p = p[idx]

    if r.max() < r_min:
        return 0.0

    if np.any(r == r_min):
        r_seg = r[r >= r_min]
        p_seg = p[r >= r_min]
    else:
        p_at = float(np.interp(r_min, r, p))
        mask = r > r_min
        r_seg = np.concatenate([[r_min], r[mask]])
        p_seg = np.concatenate([[p_at], p[mask]])

    return float(auc(r_seg, p_seg))


def interp_mean_pr(
    pr_pairs: List[Tuple[np.ndarray, np.ndarray]],
    recall_grid: np.ndarray,
) -> Tuple[np.ndarray, np.ndarray]:
    ps = []
    for recall, precision in pr_pairs:
        recall = np.asarray(recall, dtype=np.float32)
        precision = np.asarray(precision, dtype=np.float32)

        order = np.argsort(recall)
        r_sorted = recall[order]
        p_sorted = precision[order]

        r_unique, idx = np.unique(r_sorted, return_index=True)
        p_unique = p_sorted[idx]

        p_i = np.interp(recall_grid, r_unique, p_unique)
        ps.append(p_i)

    ps = np.asarray(ps, dtype=np.float32)
    mean_p = np.mean(ps, axis=0)
    std_p = np.std(ps, axis=0, ddof=1) if ps.shape[0] > 1 else np.zeros_like(mean_p)
    return mean_p, std_p


def model_style(display_name: str) -> Tuple[str, str]:
    color, marker = STYLE_BY_MODEL.get(display_name, ("#333333", "o"))
    return color, marker


# -----------------------------------------------------------------------------
# Main
# -----------------------------------------------------------------------------
def main(
    root: Path,
    out_dir: Path,
    r_min: float = 0.5,
    max_models: int = 0,
    save_per_seed_plots: bool = True,
) -> None:
    root = root.resolve()
    out_dir = out_dir.resolve()
    out_dir.mkdir(parents=True, exist_ok=True)

    model_dirs = find_model_dirs(root)
    if not model_dirs:
        raise RuntimeError(f"No model directories found under: {root}")

    if max_models and len(model_dirs) > max_models:
        model_dirs = model_dirs[:max_models]

    r_min = float(max(0.0, min(1.0, r_min)))
    tag = f"{r_min:.2f}".replace(".", "p")

    print(f"[SCAN] root={root}")
    print(f"[FOUND] model_dirs={len(model_dirs)} | r_min={r_min}")

    recall_grid = np.linspace(0.0, 1.0, 1001, dtype=np.float32)
    recall_grid_ge = recall_grid[recall_grid >= r_min]

    rows = []
    per_model_mean_curve: Dict[str, Tuple[np.ndarray, np.ndarray]] = {}
    per_model_mean_curve_ge: Dict[str, Tuple[np.ndarray, np.ndarray]] = {}
    per_model_seed_curves: Dict[str, List[Tuple[int, np.ndarray, np.ndarray, float, float, float]]] = {}

    # collect all models
    for md in model_dirs:
        display_name = safe_label_from_dirname(md.name)

        seed_dirs = sorted([s for s in md.iterdir() if s.is_dir() and s.name.startswith("seed_")])

        pr_pairs: List[Tuple[np.ndarray, np.ndarray]] = []
        ap_list: List[float] = []
        pr_tr_full_list: List[float] = []
        pr_tr_ge_list: List[float] = []
        seed_curves: List[Tuple[int, np.ndarray, np.ndarray, float, float, float]] = []

        for sd in seed_dirs:
            loaded = load_seed_arrays(sd)
            if loaded is None:
                continue
            y_true, y_score = loaded

            precision, recall, _ = precision_recall_curve(y_true, y_score)

            ap = float(average_precision_score(y_true, y_score))               # PR-AUC as AP (recommended)
            pr_tr_full = pr_auc_trapz_from_curve(recall, precision)            # PR-AUC trapezoid (full)
            pr_tr_ge = pr_auc_trapz_recall_ge(recall, precision, r_min=r_min)  # partial area for Recall>=r_min

            seed_str = sd.name.split("seed_")[-1]
            try:
                seed_int = int(seed_str)
            except Exception:
                seed_int = -1

            pr_pairs.append((recall, precision))
            ap_list.append(ap)
            pr_tr_full_list.append(pr_tr_full)
            pr_tr_ge_list.append(pr_tr_ge)
            seed_curves.append((seed_int, recall, precision, ap, pr_tr_full, pr_tr_ge))

        if not pr_pairs:
            print(f"[SKIP] {md.name} -> {display_name}: no valid seeds")
            continue

        per_model_seed_curves[display_name] = seed_curves

        mean_p, std_p = interp_mean_pr(pr_pairs, recall_grid)
        per_model_mean_curve[display_name] = (mean_p, std_p)
        per_model_mean_curve_ge[display_name] = (mean_p[recall_grid >= r_min], std_p[recall_grid >= r_min])

        mAP, sAP = mean_std(ap_list)
        mTR, sTR = mean_std(pr_tr_full_list)
        mTRg, sTRg = mean_std(pr_tr_ge_list)

        rows.append({
            "model": display_name,
            "n_seeds": len(pr_pairs),
            "ap_mean": mAP,
            "ap_std": sAP,
            "pr_auc_trapz_mean": mTR,
            "pr_auc_trapz_std": sTR,
            f"pr_auc_trapz_recall_ge_{r_min:.2f}_mean": mTRg,
            f"pr_auc_trapz_recall_ge_{r_min:.2f}_std": sTRg,
        })

        print(
            f"[OK] {display_name:22s} seeds={len(pr_pairs):2d}  "
            f"AP={mAP:.4f}±{sAP:.4f}  "
            f"TR(full)={mTR:.4f}±{sTR:.4f}  "
            f"TR(R>={r_min:.2f})={mTRg:.4f}±{sTRg:.4f}"
        )

    if not rows:
        raise RuntimeError("No valid models with usable seeds were found.")

    # order models as requested (fallback: keep any extras at the end)
    summary = pd.DataFrame(rows)
    order_map = {name: i for i, name in enumerate(PLOT_ORDER)}
    summary["__ord"] = summary["model"].map(lambda x: order_map.get(x, 10_000))
    summary = summary.sort_values(by="__ord").drop(columns="__ord").reset_index(drop=True)

    csv_path = out_dir / "pr_summary.csv"
    summary.to_csv(csv_path, index=False)
    print(f"[SAVE] {csv_path}")

    # helper: list of models actually present (in desired order)
    models_present = summary["model"].tolist()

    # ---------------------------
    # FULL mean PR curves
    # ---------------------------
    plt.figure(figsize=(7.6, 6.2))
    for name in models_present:
        mean_p, _ = per_model_mean_curve[name]
        color, marker = model_style(name)
        plt.plot(
            recall_grid, mean_p,
            label=name,
            color=color,
            linewidth=2.2,
        )
    plt.xlabel("Recall")
    plt.ylabel("Precision")
    plt.title("Mean PR curves (interpolated across seeds)")
    plt.grid(True, which="both", linestyle="--", alpha=0.35)
    plt.legend(fontsize=9)
    plt.tight_layout()
    mean_path = out_dir / "mean_pr_curves.png"
    plt.savefig(mean_path, dpi=220)
    plt.close()
    print(f"[SAVE] {mean_path}")

    plt.figure(figsize=(7.6, 6.2))
    for name in models_present:
        mean_p, std_p = per_model_mean_curve[name]
        color, marker = model_style(name)
        plt.plot(recall_grid, mean_p, label=name, color=color, linewidth=2.2)
        plt.fill_between(
            recall_grid,
            np.clip(mean_p - std_p, 0.0, 1.0),
            np.clip(mean_p + std_p, 0.0, 1.0),
            color=color,
            alpha=0.18,
            linewidth=0.0,
        )
    plt.xlabel("Recall")
    plt.ylabel("Precision")
    plt.title("Mean PR curves (mean ± std across seeds)")
    plt.grid(True, which="both", linestyle="--", alpha=0.35)
    plt.legend(fontsize=9)
    plt.tight_layout()
    band_path = out_dir / "mean_pr_curves_with_band.png"
    plt.savefig(band_path, dpi=220)
    plt.close()
    print(f"[SAVE] {band_path}")

    # ---------------------------
    # Tail mean PR curves: Recall >= r_min
    # ---------------------------
    plt.figure(figsize=(7.6, 6.2))
    for name in models_present:
        mean_p_ge, _ = per_model_mean_curve_ge[name]
        color, marker = model_style(name)
        plt.plot(recall_grid_ge, mean_p_ge, label=name, color=color, linewidth=2.2)
    plt.xlabel("Recall")
    plt.ylabel("Precision")
    plt.title(f"Mean PR curves (Recall ≥ {r_min:.2f})")
    plt.grid(True, which="both", linestyle="--", alpha=0.35)
    plt.legend(fontsize=9)
    plt.tight_layout()
    mean_ge_path = out_dir / f"mean_pr_curves_recall_ge_{tag}.png"
    plt.savefig(mean_ge_path, dpi=220)
    plt.close()
    print(f"[SAVE] {mean_ge_path}")

    plt.figure(figsize=(7.6, 6.2))
    for name in models_present:
        mean_p_ge, std_p_ge = per_model_mean_curve_ge[name]
        color, marker = model_style(name)
        plt.plot(recall_grid_ge, mean_p_ge, label=name, color=color, linewidth=2.2)
        plt.fill_between(
            recall_grid_ge,
            np.clip(mean_p_ge - std_p_ge, 0.0, 1.0),
            np.clip(mean_p_ge + std_p_ge, 0.0, 1.0),
            color=color,
            alpha=0.18,
            linewidth=0.0,
        )
    plt.xlabel("Recall")
    plt.ylabel("Precision")
    plt.title(f"Mean PR curves (Recall ≥ {r_min:.2f}, mean ± std)")
    plt.grid(True, which="both", linestyle="--", alpha=0.35)
    plt.legend(fontsize=9)
    plt.tight_layout()
    band_ge_path = out_dir / f"mean_pr_curves_recall_ge_{tag}_with_band.png"
    plt.savefig(band_ge_path, dpi=220)
    plt.close()
    print(f"[SAVE] {band_ge_path}")

    # ---------------------------
    # Per-model per-seed overlays (optional)
    # ---------------------------
    if save_per_seed_plots:
        per_seed_dir = out_dir / "per_seed_pr_curves"
        per_seed_dir.mkdir(parents=True, exist_ok=True)

        per_seed_ge_dir = out_dir / f"per_seed_pr_curves_recall_ge_{tag}"
        per_seed_ge_dir.mkdir(parents=True, exist_ok=True)

        for name in models_present:
            curves = per_model_seed_curves.get(name, [])
            if not curves:
                continue
            curves_sorted = sorted(curves, key=lambda x: x[0])

            color, marker = model_style(name)

            # FULL overlay
            plt.figure(figsize=(7.6, 6.2))
            for seed_int, recall, precision, ap, pr_tr_full, pr_tr_ge in curves_sorted:
                seed_lbl = f"seed={seed_int}" if seed_int >= 0 else "seed"
                plt.plot(recall, precision, color=color, alpha=0.35, linewidth=1.2)
            mean_p, _ = per_model_mean_curve[name]
            plt.plot(recall_grid, mean_p, color=color, linewidth=2.6, label=f"{name} (mean)")
            plt.xlabel("Recall")
            plt.ylabel("Precision")
            plt.title(f"PR curves per seed: {name}")
            plt.grid(True, which="both", linestyle="--", alpha=0.35)
            plt.legend(fontsize=9)
            plt.tight_layout()
            out_path = per_seed_dir / f"{name}.png"
            plt.savefig(out_path, dpi=220)
            plt.close()

            # Tail overlay (Recall >= r_min)
            plt.figure(figsize=(7.6, 6.2))
            for seed_int, recall, precision, ap, pr_tr_full, pr_tr_ge in curves_sorted:
                m = recall >= r_min
                if not np.any(m):
                    continue
                plt.plot(recall[m], precision[m], color=color, alpha=0.35, linewidth=1.2)
            mean_p_ge, _ = per_model_mean_curve_ge[name]
            plt.plot(recall_grid_ge, mean_p_ge, color=color, linewidth=2.6, label=f"{name} (mean)")
            plt.xlabel("Recall")
            plt.ylabel("Precision")
            plt.title(f"PR curves per seed (Recall ≥ {r_min:.2f}): {name}")
            plt.grid(True, which="both", linestyle="--", alpha=0.35)
            plt.legend(fontsize=9)
            plt.tight_layout()
            out_path = per_seed_ge_dir / f"{name}.png"
            plt.savefig(out_path, dpi=220)
            plt.close()

        print(f"[SAVE] per-seed overlays -> {per_seed_dir}")
        print(f"[SAVE] per-seed overlays (Recall>=) -> {per_seed_ge_dir}")

    print("\n[DONE]")


if __name__ == "__main__":
    ap = argparse.ArgumentParser()
    ap.add_argument(
        "--root",
        type=str,
        default="/home/lidialosav/pump-and-dump-dataset/baselines/output/long",
        help="Root folder containing model directories (each with seed_* subfolders).",
    )
    ap.add_argument(
        "--out_dir",
        type=str,
        default="/home/lidialosav/pump-and-dump-dataset/baselines/output/long/pr_curves_recall_ge",
        help="Where to save PR curve plots and summary CSV.",
    )
    ap.add_argument(
        "--r_min",
        type=float,
        default=0.5,
        help="Focus on PR curve region where Recall >= r_min (also computes partial trapz area).",
    )
    ap.add_argument(
        "--max_models",
        type=int,
        default=0,
        help="Debug option: limit number of model folders processed (0 = no limit).",
    )
    ap.add_argument(
        "--no_per_seed_plots",
        action="store_true",
        help="If set, do not save per-model per-seed overlay plots.",
    )
    args = ap.parse_args()

    main(
        root=Path(args.root),
        out_dir=Path(args.out_dir),
        r_min=args.r_min,
        max_models=args.max_models,
        save_per_seed_plots=not args.no_per_seed_plots,
    )

